Relativistic dissipative hydrodynamics for particles of arbitrary mass

Employing a kinetic framework, we calculate all transport coefficients for relativistic dissipative (second-order) hydrodynamics for arbitrary particle masses in the 14-moment approximation. Taking the non-relativistic limit, it is shown that the relativistic theory reduces to the Grad equations computed in the 'order-of-magnitude' approach.

==> anc/CollisionIntegrals.wl <==
(* ::Package:: *)

BeginPackage["CollisionIntegrals`"];


Needs["FeynCalc`"]
Unprotect@@Names["CollisionIntegrals`*"];
ClearAll@@Names["CollisionIntegrals`*"];
Performk1k2Ints::usage="Performk1k2Ints[M,k1,k2,k,kp,m,u] performs the (k1,k2)-integration of an (spin-integrated) expression M. m and u are the mass and 4-velocity, respectively, that appear in M.";
PerformkkpInts::usage="PerformkkpInts[M,k,kp,m,u,z,[WorkingPrecision(default: 10)]] numerically performs the k,k'-integration of an (k1,k2-integrated) expression M at z=m\[Beta]. m and u are the mass and 4-velocity, respectively, that appear in M.";


Begin["`Private`"];


Performk1k2Ints[M_,k1_,k2_,k_,kp_,m_,u_]:=Module[{S,PT,lT,\[CapitalXi]T,kCM,IndexList,bTensor,xInt,DFactor,MExp,MExpInt,MExpTmpNoProp,A1,A2,A3,B1,B2,n,MExpNoProp,MExpNew},
S=Contract[(FV[k,\[Xi]]+FV[kp,\[Xi]])(FV[k,\[Xi]]+FV[kp,\[Xi]])];
SP[p_,q_]:=ExpandScalarProduct[Pair[Momentum[p],Momentum[q]]];
SP[k,k]=m^2;SP[k1,k1]=m^2;SP[k2,k2]=m^2;SP[kp,kp]=m^2;SP[u,u]=1;
PT[\[Mu]_]:=(FV[k,\[Mu]]+FV[kp,\[Mu]])/Sqrt[S];
lT[\[Mu]_]:=(FV[k,\[Mu]]-PT[\[Mu]]Contract[PT[\[Nu]]FV[k,\[Nu]]])/Sqrt[Contract[PT[\[Lambda]]FV[k,\[Lambda]]]^2-m^2];
\[CapitalXi]T[\[Mu]_,\[Nu]_]:=MT[\[Mu],\[Nu]]-PT[\[Mu]] PT[\[Nu]]+lT[\[Mu]]lT[\[Nu]];
kCM=Sqrt[Contract[PT[\[Lambda]]FV[k,\[Lambda]]]^2-m^2];
IndexList[f_,letter_]:=Table[StringJoin[ToString[letter],ToString[f[[j]]]],{j,1,Length[f]}];
bTensor[n_,m1_,q_,letter_]:=(2^q q!m1!(n-2q-m1)!)^-1 Sum[
Product[\[CapitalXi]T[IndexList[Permutations[Range[1,n]][[l1]],letter][[j]],IndexList[Permutations[Range[1,n]][[l1]],letter][[j+1]]],{j,1,2q-1,2}]
Product[lT[IndexList[Permutations[Range[1,n]][[l1]],letter][[j]]],{j,2q+1,2q+m1}]
Product[PT[IndexList[Permutations[Range[1,n]][[l1]],letter][[j]]],{j,2q+m1+1,n}],{l1,1,Length[Permutations[Range[1,n]]]}];
xInt[m1_,q_,mth_]:=(1+(-1)^m1)/4 Beta[m1/2+1/2,q+1];
DFactor[n_,m1_,q_,mth_]:=xInt[m1,q,mth](S^(1/2 (n-m1-2 q+1)) (S-4 m^2)^(1/2 (2 q+m1+1)))/(2^n (2 q)!!);
MExp=Expand[ExpandScalarProduct[M/.{k2->k+kp-k1}]];
MExpInt=0;
(**Check if expression is a single term, otherwise trouble with Length[]**)
MExpTmpNoProp=MExp/.{(_*Contract[FV[k,\[Mu]]FV[k1,\[Mu]]]+_)^-2->1,(_*Contract[FV[kp,\[Mu]]FV[k1,\[Mu]]]+_)^-2->1};
If[FreeQ[MExpTmpNoProp,Plus]==True &&FreeQ[MExpTmpNoProp,Minus]==True,MExp={MExp};Print["Only one term..."]];
Monitor[
Do[
MExpNoProp=MExp[[i]]/.{(_*Contract[FV[k,\[Mu]]FV[k1,\[Mu]]]+_)^-2->1,(_*Contract[FV[kp,\[Mu]]FV[k1,\[Mu]]]+_)^-2->1};
A1=Exponent[MExpNoProp,Contract[FV[k,\[Alpha]] FV[k1,\[Alpha]]]];
A2=Exponent[MExpNoProp,Contract[FV[u,\[Alpha]] FV[k1,\[Alpha]]]];
A3=Exponent[MExpNoProp,Contract[FV[kp,\[Alpha]] FV[k1,\[Alpha]]]];
n=A1+A2+A3;
If[A1<0||A2<0||A3<0,Print["Careful: Negative Powers are not implemented!"]];
MExpNew=1/(2\[Pi])^5 1/S (MExpNoProp/.{Contract[FV[k,\[Alpha]] FV[k1,\[Alpha]]]->1,Contract[FV[u,\[Alpha]] FV[k1,\[Alpha]]]->1,Contract[FV[kp,\[Alpha]] FV[k1,\[Alpha]]]->1})Sum[Sum[DFactor[n,m1,q,Global`mth](-1)^q Contract[bTensor[n,m1,q,\[Delta]]Product[FV[k,IndexList[Range[1,n],\[Delta]][[j]]],{j,1,A1}]Product[FV[u,IndexList[Range[1,n],\[Delta]][[j+A1]]],{j,1,A2}]Product[FV[kp,IndexList[Range[1,n],\[Delta]][[j+A1+A2]]],{j,1,A3}]],{m1,0,n-2q}],{q,0,Floor[n/2]}];
MExpInt=MExpInt+MExpNew;
,{i,1,Length[MExp]}],
 Row[{ProgressIndicator[i, {1,Length[MExp]}], i}, " "]];
Return[MExpInt]]


Options[PerformkkpInts] = {"WorkingPrecision"->10};
PerformkkpInts[M_,k_,kp_,m_,u_,z_,OptionsPattern[]]:=Module[{Mrepl,Mint,y,yp,x},
SP[u,u]=1;
Mrepl=Simplify[Expand[ExpandScalarProduct[M]]/.{m->z,Contract[FV[k,\[Alpha]] FV[u,\[Alpha]]]->(y+z),Contract[FV[kp,\[Alpha]] FV[u,\[Alpha]]]->(yp+z),Contract[FV[k,\[Alpha]] FV[kp,\[Alpha]]]->(y+z)(yp+z)-Sqrt[(y+z)^2-z^2] Sqrt[(yp+z)^2-z^2] x}];
Mint=Exp[-2z]NIntegrate[Sqrt[(y+z)^2-z^2] Sqrt[(yp+z)^2-z^2] Exp[-y-yp] Mrepl,{x,-1,1},{y,0,\[Infinity]},{yp,0,\[Infinity]},WorkingPrecision->OptionValue["WorkingPrecision"]]/(8 \[Pi]^4);
Return[Mint]]


End[];


EndPackage[];


==> anc/delta_Bulk_Bulk.dat <==
0.01	0.6672946488
0.01584893192	0.6680221029
0.02511886432	0.6695280887
0.03981071706	0.672544949
0.06309573445	0.6783486198
0.1	0.688981267
0.1584893192	0.7073819212
0.2511886432	0.7372656401
0.3981071706	0.7826589762
0.6309573445	0.84722217
1.	0.9336905225
1.584893192	1.043612568
2.511886432	1.177017041
3.981071706	1.331371965
6.309573445	1.49998391
10.	1.671467842
15.84893192	1.832096225
25.11886432	1.970325318
39.81071706	2.080311898
63.09573445	2.162241124
100.	2.220214703

==> anc/delta_n_n.dat <==
0.01	1.000016651
0.01584893192	1.000041777
0.02511886432	1.000104679
0.03981071706	1.000261577
0.06309573445	1.000650122
0.1	1.001599364
0.1584893192	1.003863121
0.2511886432	1.009049517
0.3981071706	1.020224582
0.6309573445	1.042336257
1.	1.081681167
1.584893192	1.143872322
2.511886432	1.231010604
3.981071706	1.339632364
6.309573445	1.460618967
10.	1.581555797
15.84893192	1.690804379
25.11886432	1.781011077
39.81071706	1.850115227
63.09573445	1.900031587
100.	1.934549537

==> anc/delta_shear_shear.dat <==
0.01	1.333335
0.01584893192	1.33333752
0.02511886432	1.333343847
0.03981071706	1.333359736
0.06309573445	1.333399608
0.1	1.333499525
0.1584893192	1.333749052
0.2511886432	1.334367255
0.3981071706	1.335872021
0.6309573445	1.339404703
1.	1.34716503
1.584893192	1.362484519
2.511886432	1.388576952
3.981071706	1.425919362
6.309573445	1.470685007
10.	1.516421507
15.84893192	1.557364829
25.11886432	1.590429704
39.81071706	1.615154513
63.09573445	1.632645143
100.	1.644547942

==> anc/eta.dat <==
0.01	1.333344034
0.01584893192	1.33334875
0.02511886432	1.333354747
0.03981071706	1.333383773
0.06309573445	1.333458428
0.1	1.333642875
0.1584893192	1.334102733
0.2511886432	1.335253534
0.3981071706	1.338111394
0.6309573445	1.345079289
1.	1.361334281
1.584893192	1.39678989
2.511886432	1.466592479
3.981071706	1.589146935
6.309573445	1.78292063
10.	2.065553803
15.84893192	2.455679436
25.11886432	2.976041866
39.81071706	3.654064239
63.09573445	4.526502555
100.	5.639917437

==> anc/kappa.dat <==
0.01	0.1874762913
0.01584893192	0.1874421344
0.02511886432	0.1873580003
0.03981071706	0.1871535469
0.06309573445	0.1866643877
0.1	0.1855242431
0.1584893192	0.1829649122
0.2511886432	0.1775188369
0.3981071706	0.1668116236
0.6309573445	0.1479952371
1.	0.1196337293
1.584893192	0.08471569496
2.511886432	0.05103706099
3.981071706	0.02601945318
6.309573445	0.01145481973
10.	0.004505645896
15.84893192	0.001638496849
25.11886432	0.0005654860123
39.81071706	0.0001891489575
63.09573445	0.00006192864921
100.	0.00002001548715

==> anc/l_Bulk_n.dat <==
0.01	0.00001109866319
0.01584893192	0.00002784082822
0.02511886432	0.00006973032214
0.03981071706	0.0001740953091
0.06309573445	0.0004319611493
0.1	0.001059277758
0.1584893192	0.002544143149
0.2511886432	0.005904323469
0.3981071706	0.01301075986
0.6309573445	0.02672397436
1.	0.05044106329
1.584893192	0.08704409651
2.511886432	0.1379281303
3.981071706	0.2024544903
6.309573445	0.2773475386
10.	0.356395301
15.84893192	0.4318235434
25.11886432	0.4970869478
39.81071706	0.5489118223
63.09573445	0.5873235432
100.	0.6143589449

==> anc/l_n_Bulk.dat <==
0.01	-2.662485095
0.01584893192	-2.61581557
0.02511886432	-2.547022431
0.03981071706	-2.44847319
0.06309573445	-2.312505437
0.1	-2.133671574
0.1584893192	-1.911773188
0.2511886432	-1.654401005
0.3981071706	-1.377128256
0.6309573445	-1.100471427
1.	-0.8448640057
1.584893192	-0.6258855663
2.511886432	-0.4510592221
3.981071706	-0.3191514662
6.309573445	-0.2229386322
10.	-0.1537674453
15.84893192	-0.1044806929
25.11886432	-0.06984998006
39.81071706	-0.04599299916
63.09573445	-0.0299036577
100.	-0.01925650674

==> anc/l_n_shear.dat <==
0.01	0.04999854234
0.01584893192	0.04999634063
0.02511886432	0.04999081972
0.03981071706	0.049977003
0.06309573445	0.04994256549
0.1	0.04985742389
0.1584893192	0.04965015856
0.2511886432	0.04915965388
0.3981071706	0.04805411288
0.6309573445	0.04575177664
1.	0.04149509048
1.584893192	0.03481588797
2.511886432	0.0262665706
3.981071706	0.01752535048
6.309573445	0.01035035414
10.	0.005492645211
15.84893192	0.002675656342
25.11886432	0.001222410862
39.81071706	0.0005334514302
63.09573445	0.0002255511821
100.	0.00009336438266

==> anc/l_shear_n.dat <==
0.01	-0.00002666438419
0.01584893192	-0.00006696941734
0.02511886432	-0.0001681673137
0.03981071706	-0.0004220997692
0.06309573445	-0.001058377784
0.1	-0.00264762548
0.1584893192	-0.006590424553
0.2511886432	-0.01624358145
0.3981071706	-0.03933008653
0.6309573445	-0.09256434819
1.	-0.2094337201
1.584893192	-0.4518628416
2.511886432	-0.9267539249
3.981071706	-1.809254178
6.309573445	-3.375690047
10.	-6.052623418
15.84893192	-10.49625933
25.11886432	-17.72540917
39.81071706	-29.33982462
63.09573445	-47.86934661
100.	-77.32554778

==> anc/lambda_Bulk_n.dat <==
0.01	-5.55406993e-6
0.01584893192	-0.00001394569962
0.02511886432	-0.0000349964116
0.03981071706	-0.00008770494774
0.06309573445	-0.0002191208891
0.1	-0.0005437339965
0.1584893192	-0.001330281473
0.2511886432	-0.003167316096
0.3981071706	-0.007192169137
0.6309573445	-0.01517006708
1.	-0.0288919471
1.584893192	-0.04848475894
2.511886432	-0.07053118274
3.981071706	-0.0883939352
6.309573445	-0.09587300032
10.	-0.09125825475
15.84893192	-0.07778716948
25.11886432	-0.06072071431
39.81071706	-0.04434675148
63.09573445	-0.03086639453
100.	-0.02077565622

==> anc/lambda_Bulk_shear.dat <==
0.01	-3.885373128e-6
0.01584893192	-9.748681727e-6
0.02511886432	-0.00002442774076
0.03981071706	-0.00006103953803
0.06309573445	-0.0001516619261
0.1	-0.0003726685867
0.1584893192	-0.0008970101708
0.2511886432	-0.002082418297
0.3981071706	-0.004558422468
0.6309573445	-0.009141147017
1.	-0.01627972378
1.584893192	-0.02508588851
2.511886432	-0.03300376199
3.981071706	-0.03720077161
6.309573445	-0.03654486796
10.	-0.03201969307
15.84893192	-0.02560627166
25.11886432	-0.01908289212
39.81071706	-0.01349326746
63.09573445	-0.009187826651
100.	-0.0060947886

==> anc/lambda_n_Bulk.dat <==
0.01	0.7075446142
0.01584893192	0.6857349618
0.02511886432	0.6544890975
0.03981071706	0.6114483597
0.06309573445	0.55512427
0.1	0.4860131422
0.1584893192	0.4074676867
0.2511886432	0.3254696982
0.3981071706	0.2469041525
0.6309573445	0.1772417517
1.	0.119358655
1.584893192	0.07415349163
2.511886432	0.04160129391
3.981071706	0.02071682908
6.309573445	0.009102681064
10.	0.003547824641
15.84893192	0.001242632429
25.11886432	0.0003978385525
39.81071706	0.0001185854995
63.09573445	0.00003349086894
100.	9.098014922e-6

==> anc/lambda_n_n.dat <==
0.01	0.600019981
0.01584893192	0.6000501321
0.02511886432	0.6001256144
0.03981071706	0.600313892
0.06309573445	0.6007801468
0.1	0.601919237
0.1584893192	0.6046357456
0.2511886432	0.6108594203
0.3981071706	0.6242694981
0.6309573445	0.6508035082
1.	0.6980174002
1.584893192	0.7726467859
2.511886432	0.8772127244
3.981071706	1.007558837
6.309573445	1.15274276
10.	1.297866956
15.84893192	1.428965254
25.11886432	1.537213292
39.81071706	1.620138272
63.09573445	1.680037905
100.	1.721459444

==> anc/lambda_n_shear.dat <==
0.01	0.0499981253
0.01584893192	0.049995292
0.02511886432	0.04998818021
0.03981071706	0.04997034621
0.06309573445	0.04992572302
0.1	0.04981461945
0.1584893192	0.0495409459
0.2511886432	0.04888175621
0.3981071706	0.04736266997
0.6309573445	0.04413530516
1.	0.03815359313
1.584893192	0.02912136656
2.511886432	0.01870425781
3.981071706	0.009857749325
6.309573445	0.004294799244
10.	0.001594927911
15.84893192	0.0005242258531
25.11886432	0.000157776109
39.81071706	0.00004466313618
63.09573445	0.00001212858817
100.	3.203869626e-6

==> anc/lambda_shear_Bulk.dat <==
0.01	1.200760241
0.01584893192	1.201643245
0.02511886432	1.203475637
0.03981071706	1.20715887
0.06309573445	1.214279868
0.1	1.227424152
0.1584893192	1.25043358
0.2511886432	1.288458376
0.3981071706	1.347707304
0.6309573445	1.434921625
1.	1.556562332
1.584893192	1.71741957
2.511886432	1.918317306
3.981071706	2.153390518
6.309573445	2.408656542
10.	2.663890851
15.84893192	2.898080791
25.11886432	3.095805496
39.81071706	3.250751615
63.09573445	3.364888913
100.	3.44502892

==> anc/lambda_shear_n.dat <==
0.01	-6.664883916e-6
0.01584893192	-0.00001673483955
0.02511886432	-0.00004199569392
0.03981071706	-0.0001052459373
0.06309573445	-0.0002629450669
0.1	-0.0006524807958
0.1584893192	-0.001596337768
0.2511886432	-0.003800779316
0.3981071706	-0.008630602964
0.6309573445	-0.01820408049
1.	-0.03467033653
1.584893192	-0.05818171073
2.511886432	-0.08463741928
3.981071706	-0.1060727222
6.309573445	-0.1150476004
10.	-0.1095099057
15.84893192	-0.09334460338
25.11886432	-0.07286485718
39.81071706	-0.05321610177
63.09573445	-0.03703967344
100.	-0.02493078746

==> anc/phi_1.dat <==
0.01	1.079783563e9
0.01584893192	1.711079795e8
0.02511886432	2.711445238e7
0.03981071706	4.297643309e6
0.06309573445	681893.838
0.1	108548.8864
0.1584893192	17429.60947
0.2511886432	2852.992601
0.3981071706	484.448077
0.6309573445	87.2735579
1.	16.98111111
1.584893192	3.558021971
2.511886432	0.771004215
3.981071706	0.1555533593
6.309573445	0.01994117404
10.	-0.00562915045
15.84893192	-0.00723971226
25.11886432	-0.004967607795
39.81071706	-0.002963852945
63.09573445	-0.001701896586
100.	-0.000977372968

==> anc/phi_2.dat <==
0.01	-0.0656641243
0.01584893192	-0.0644873913
0.02511886432	-0.0620326854
0.03981071706	-0.0570884934
0.06309573445	-0.04758929915
0.1	-0.03050414777
0.1584893192	-0.002442365513
0.2511886432	0.03811572674
0.3981071706	0.0871477301
0.6309573445	0.1332610616
1.	0.1628244876
1.584893192	0.1698323293
2.511886432	0.1595314302
3.981071706	0.1422406484
6.309573445	0.1260202278
10.	0.1142798901
15.84893192	0.1071160323
25.11886432	0.1032601754
39.81071706	0.1013804226
63.09573445	0.1005363547
100.	0.1001844871

==> anc/phi_3.dat <==
0.01	-0.00583860287
0.01584893192	-0.00584460311
0.02511886432	-0.00585655019
0.03981071706	-0.00587932142
0.06309573445	-0.00591968549
0.1	-0.00598336063
0.1584893192	-0.00606452221
0.2511886432	-0.00612179758
0.3981071706	-0.00604353654
0.6309573445	-0.00564112172
1.	-0.004746739708
1.584893192	-0.003422803692
2.511886432	-0.002036090188
3.981071706	-0.000988322846
6.309573445	-0.0003985314403
10.	-0.0001383874221
15.84893192	-0.00004305328916
25.11886432	-0.00001241735584
39.81071706	-3.406412015e-6
63.09573445	-9.0475338e-7
100.	-2.354113574e-7

==> anc/phi_4.dat <==
0.01	0.03999455361
0.01584893192	0.03998710262
0.02511886432	0.0399690493
0.03981071706	0.03992647926
0.06309573445	0.03982991142
0.1	0.03962766533
0.1584893192	0.03923974497
0.2511886432	0.03859626564
0.3981071706	0.03780967142
0.6309573445	0.03752220849
1.	0.03924628794
1.584893192	0.04506668153
2.511886432	0.0561938003
3.981071706	0.0715650103
6.309573445	0.0883987998
10.	0.1040751288
15.84893192	0.1171632674
25.11886432	0.1271986422
39.81071706	0.1347110787
63.09573445	0.1399099048
100.	0.1434387224

==> anc/phi_5.dat <==
0.01	-36041.56311
0.01584893192	-14368.6013
0.02511886432	-5737.54326
0.03981071706	-2298.645902
0.06309573445	-926.916503
0.1	-378.3372139
0.1584893192	-157.6945918
0.2511886432	-67.9689372
0.3981071706	-30.72483747
0.6309573445	-14.72809757
1.	-7.49336155
1.584893192	-3.983175781
2.511886432	-2.128233403
3.981071706	-1.051424073
6.309573445	-0.3589089704
10.	0.1436613548
15.84893192	0.566867401
25.11886432	0.988949568
39.81071706	1.489021241
63.09573445	2.161274543
100.	3.14436958

==> anc/phi_6.dat <==
0.01	-12014.37168
0.01584893192	-4789.970879
0.02511886432	-1912.922587
0.03981071706	-766.618207
0.06309573445	-309.3665495
0.1	-126.5006777
0.1584893192	-52.9621267
0.2511886432	-23.05756126
0.3981071706	-10.65094552
0.6309573445	-5.33464781
1.	-2.951019689
1.584893192	-1.825045643
2.511886432	-1.269640687
3.981071706	-0.995239113
6.309573445	-0.877238655
10.	-0.865054376
15.84893192	-0.947093125
25.11886432	-1.138618418
39.81071706	-1.480128992
63.09573445	-2.045970183
100.	-2.958190182

==> anc/phi_7.dat <==
0.01	0.1285708881
0.01584893192	0.1285690422
0.02511886432	0.1285644801
0.03981071706	0.128554413
0.06309573445	0.1285293691
0.1	0.1284669199
0.1584893192	0.1283129271
0.2511886432	0.1279435563
0.3981071706	0.1270919312
0.6309573445	0.1252537488
1.	0.1216908046
1.584893192	0.115748795
2.511886432	0.1075672781
3.981071706	0.0984207229
6.309573445	0.0900396668
10.	0.0834855181
15.84893192	0.0789480611
25.11886432	0.0760499389
39.81071706	0.0742570051
63.09573445	0.0731625081
100.	0.0725008575

==> anc/phi_8.dat <==
0.01	1.600038927
0.01584893192	1.600086022
0.02511886432	1.600196512
0.03981071706	1.600488357
0.06309573445	1.601210678
0.1	1.602973596
0.1584893192	1.607156478
0.2511886432	1.616590151
0.3981071706	1.636168834
0.6309573445	1.67141882
1.	1.718717537
1.584893192	1.7310404
2.511886432	1.5086872
3.981071706	0.3498271669
6.309573445	-4.092152542
10.	-19.62308107
15.84893192	-72.6413136
25.11886432	-255.0700676
39.81071706	-897.055116
63.09573445	-3219.516745
100.	-11842.65034

==> anc/tau_Bulk.dat <==
0.01	2.999912824
0.01584893192	2.999774172
0.02511886432	2.999443135
0.03981071706	2.998668287
0.06309573445	2.996940952
0.1	2.993299263
0.1584893192	2.986264753
0.2511886432	2.974398059
0.3981071706	2.957649792
0.6309573445	2.940501138
1.	2.935015604
1.584893192	2.959795218
2.511886432	3.0352205
3.981071706	3.180695608
6.309573445	3.416580833
10.	3.768763144
15.84893192	4.270863459
25.11886432	4.964351303
39.81071706	5.898585692
63.09573445	7.132529207
100.	8.738000596

==> anc/tau_Bulk_n.dat <==
0.01	-2.775571812e-6
0.01584893192	-6.965813138e-6
0.02511886432	-0.00001746689315
0.03981071706	-0.00004373036155
0.06309573445	-0.0001092023235
0.1	-0.0002716672329
0.1584893192	-0.0006726276698
0.2511886432	-0.001656671033
0.3981071706	-0.004052029454
0.6309573445	-0.009754284037
1.	-0.02258321396
1.584893192	-0.04857632903
2.511886432	-0.09403347483
3.981071706	-0.1611935078
6.309573445	-0.2450737487
10.	-0.334968682
15.84893192	-0.4194327632
25.11886432	-0.490667024
39.81071706	-0.545850212
63.09573445	-0.5859481622
100.	-0.6137661591

==> anc/tau_n.dat <==
0.01	2.250074236
0.01584893192	2.250196966
0.02511886432	2.250497257
0.03981071706	2.251228085
0.06309573445	2.25296329
0.1	2.256971066
0.1584893192	2.265834957
0.2511886432	2.284186026
0.3981071706	2.319221277
0.6309573445	2.379711655
1.	2.472252322
1.584893192	2.59834606
2.511886432	2.757835975
3.981071706	2.959484488
6.309573445	3.228163281
10.	3.601154157
15.84893192	4.121056945
25.11886432	4.829181717
39.81071706	5.785963538
63.09573445	7.038169988
100.	8.660310854

==> anc/tau_n_Bulk.dat <==
0.01	-0.6450461763
0.01584893192	-0.6232388843
0.02511886432	-0.5919989432
0.03981071706	-0.5489730507
0.06309573445	-0.4926860711
0.1	-0.423667206
0.1584893192	-0.3453486148
0.2511886432	-0.2638965862
0.3981071706	-0.1865933935
0.6309573445	-0.1196522531
1.	-0.0670047065
1.584893192	-0.03031959495
2.511886432	-0.008914113073
3.981071706	0.0005826397274
6.309573445	0.003068630269
10.	0.002681692027
15.84893192	0.001691867559
25.11886432	0.0009063339614
39.81071706	0.000438801468
63.09573445	0.0001987087872
100.	0.00008604895782

==> anc/tau_n_shear.dat <==
0.01	0.0125003126
0.01584893192	0.01250078546
0.02511886432	0.01250197407
0.03981071706	0.01250496275
0.06309573445	0.01251247592
0.1	0.01253131683
0.1584893192	0.01257812593
0.2511886432	0.01269135586
0.3981071706	0.01294808908
0.6309573445	0.01345419343
1.	0.01420035541
1.584893192	0.01471253012
2.511886432	0.01398292302
3.981071706	0.01144171948
6.309573445	0.007876512089
10.	0.004634588757
15.84893192	0.002410274135
25.11886432	0.001146396405
39.81071706	0.0005127238313
63.09573445	0.000220071068
100.	0.00009194310312

==> anc/tau_shear.dat <==
0.01	1.666673103
0.01584893192	1.666668518
0.02511886432	1.666649749
0.03981071706	1.666620368
0.06309573445	1.666550353
0.1	1.666378607
0.1584893192	1.665980419
0.2511886432	1.665139545
0.3981071706	1.663643133
0.6309573445	1.661924913
1.	1.662905222
1.584893192	1.675395442
2.511886432	1.715880682
3.981071706	1.806019582
6.309573445	1.967508492
10.	2.220049745
15.84893192	2.583274487
25.11886432	3.080308137
39.81071706	3.738537293
63.09573445	4.594509533
100.	5.694422067

==> anc/tau_shear_n.dat <==
0.01	-6.664883916e-6
0.01584893192	-0.00001673483955
0.02511886432	-0.00004199569392
0.03981071706	-0.0001052459373
0.06309573445	-0.0002629450669
0.1	-0.0006524807958
0.1584893192	-0.001596337768
0.2511886432	-0.003800779316
0.3981071706	-0.008630602964
0.6309573445	-0.01820408049
1.	-0.03467033653
1.584893192	-0.05818171073
2.511886432	-0.08463741928
3.981071706	-0.1060727222
6.309573445	-0.1150476004
10.	-0.1095099057
15.84893192	-0.09334460338
25.11886432	-0.07286485718
39.81071706	-0.05321610177
63.09573445	-0.03703967344
100.	-0.02493078746

==> anc/tau_shear_shear.dat <==
0.01	1.428574286
0.01584893192	1.428578605
0.02511886432	1.428589453
0.03981071706	1.42861669
0.06309573445	1.428685043
0.1	1.428856328
0.1584893192	1.429284089
0.2511886432	1.430343865
0.3981071706	1.432923465
0.6309573445	1.438979492
1.	1.452282909
1.584893192	1.478544889
2.511886432	1.523274775
3.981071706	1.587290335
6.309573445	1.66403144
10.	1.742436869
15.84893192	1.812625421
25.11886432	1.869308064
39.81071706	1.911693452
63.09573445	1.941677388
100.	1.962082187

==> anc/zeta.dat <==
0.01	5.306739853e-10
0.01584893192	3.262263882e-9
0.02511886432	1.976727886e-8
0.03981071706	1.171636456e-7
0.06309573445	6.716137552e-7
0.1	3.661978182e-6
0.1584893192	0.00001855101591
0.2511886432	0.00008459175309
0.3981071706	0.0003337903606
0.6309573445	0.001091450185
1.	0.002843519615
1.584893192	0.005748623398
2.511886432	0.008946940894
3.981071706	0.0108392777
6.309573445	0.01050028521
10.	0.008442485315
15.84893192	0.005869461111
25.11886432	0.003666533516
39.81071706	0.002124635532
63.09573445	0.001170035719
100.	0.0006230065182
